The Subtle Simplicity of Cosmological Correlators

We investigate cosmological correlators for conformally coupled $\phi^4$ theory in four-dimensional de Sitter space. These \textit{in-in} correlators differ from scattering amplitudes for massless particles in flat space due to the spacelike structure of future infinity in de Sitter. They also require a regularization which preserves de Sitter-invariance, which makes the flat space limit subtle to define at loop-level. Nevertheless we find that up to two loops, the \textit{in-in} correlators are structurally simpler than the wave function and have the same transcendentality as flat space amplitudes. Moreover, we show that their loop integrands can be recast in terms of flat space integrands and can be derived from a novel recursion relation.

==> anc/recursions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63507,       1799]
NotebookOptionsPosition[     59943,       1730]
NotebookOutlinePosition[     60336,       1746]
CellTagsIndexPosition[     60293,       1743]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "Companion Mathematica notebook to \n",
 StyleBox["The Subtle Simplicity of Cosmological Correlators\n",
  FontWeight->"Bold"],
 StyleBox["Authors:",
  FontVariations->{"Underline"->True}],
 " Chandramouli Chowdhury, Arthur Lipstein, Jiajie Mei, Ivo Sachs, Pierre \
Vanhove"
}], "Chapter",
 CellChangeTimes->{{3.911565964793724*^9, 
  3.911566031180209*^9}},ExpressionUUID->"aba7ceb3-a2dc-4572-95ea-\
8c3ff18f5e90"],

Cell[CellGroupData[{

Cell["Preamble", "Title",
 CellChangeTimes->{{3.911565824071433*^9, 
  3.911565825372252*^9}},ExpressionUUID->"f0894513-2352-4e5c-8f6b-\
8ecfd998ac48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"scale", " ", "check"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"scale", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", "->", 
        RowBox[{"\[Alpha]", " ", "x1"}]}], ",", 
       RowBox[{"x2", "->", 
        RowBox[{"\[Alpha]", " ", "x2"}]}], ",", 
       RowBox[{"x3", "->", 
        RowBox[{"\[Alpha]", " ", "x3"}]}], ",", 
       RowBox[{"y1", "->", 
        RowBox[{"\[Alpha]", " ", "y1"}]}], ",", 
       RowBox[{"y2", "->", 
        RowBox[{"\[Alpha]", " ", "y2"}]}], ",", 
       RowBox[{"y3", "->", 
        RowBox[{"\[Alpha]", " ", "y3"}]}], ",", 
       RowBox[{"y4", "->", 
        RowBox[{"\[Alpha]", " ", "y4"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"explicit", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", "->", "1"}], ",", 
       RowBox[{"x2", "->", "1"}], ",", 
       RowBox[{"x3", "->", "1"}], ",", 
       RowBox[{"y1", "->", "1"}], ",", 
       RowBox[{"y2", "->", "1"}], ",", 
       RowBox[{"y3", "->", "1"}], ",", 
       RowBox[{"y4", "->", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Tex", " ", "display"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"nicedisplay", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"x1", "->", 
        SubscriptBox["x", "1"]}], ",", 
       RowBox[{"y1", "->", 
        SubscriptBox["y", "1"]}], ",", 
       RowBox[{"x2", "->", 
        SubscriptBox["x", "2"]}], ",", 
       RowBox[{"y2", "->", 
        SubscriptBox["y", "2"]}], ",", 
       RowBox[{"x3", "->", 
        SubscriptBox["x", "3"]}], ",", 
       RowBox[{"y3", "->", 
        SubscriptBox["y", "3"]}], ",", 
       RowBox[{"y4", "->", 
        SubscriptBox["y", "4"]}]}], "}"}]}], ";"}], "\n", 
   RowBox[{"(*", " ", "seeds", " ", "*)"}], "\n", 
   RowBox[{
    RowBox[{"VlineD", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "y_"}], "]"}], ":=", 
    FractionBox["1", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x1", "+", "x2"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x1", "+", "y"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"x2", "+", "y"}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VlineN", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "+", "x2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x1", "+", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x2", "+", "y"}], ")"}]}]], "+", 
     FractionBox["1", 
      RowBox[{"y", 
       RowBox[{"(", 
        RowBox[{"x1", "+", "y"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"x2", "+", "y"}], ")"}]}]]}]}], "\n", 
   RowBox[{
    RowBox[{"VlineDD", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"VlineD", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x3", "+", "y2"}]], 
        RowBox[{"VlineD", "[", 
         RowBox[{"x1", ",", 
          RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VlineDN", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "y2"], 
        RowBox[{"VlineD", "[", 
         RowBox[{"x1", ",", 
          RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x3", "+", "y2"}]], 
        RowBox[{"VlineD", "[", 
         RowBox[{"x1", ",", 
          RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VlineND", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{"VlineDN", "[", 
     RowBox[{"x3", ",", "x2", ",", "x1", ",", "y2", ",", "y1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VlineNN", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "y2"], "-", 
          FractionBox["1", 
           RowBox[{"x3", "+", "y2"}]]}], ")"}], 
        RowBox[{"VlineN", "[", 
         RowBox[{"x1", ",", 
          RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", "y1"], "-", 
          FractionBox["1", 
           RowBox[{"x1", "+", "y1"}]]}], ")"}], 
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2"}], "]"}]}], "+", 
       FractionBox["1", 
        RowBox[{"y1", " ", "y2", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", " ", "y1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"x3", "+", "y2"}], ")"}], " "}]]}], ")"}]}]}], "\n", 
   RowBox[{
    RowBox[{"tadpoleD", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    FractionBox["1", 
     RowBox[{"x", 
      RowBox[{"(", 
       RowBox[{"x", "+", 
        RowBox[{"2", "y"}]}], ")"}]}]]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tadpoleN", "[", 
     RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x", " ", "y"}]], " ", "-", " ", 
     FractionBox["1", 
      RowBox[{"x", 
       RowBox[{"(", 
        RowBox[{"x", "+", 
         RowBox[{"2", "y"}]}], ")"}]}]]}]}], "\n", 
   RowBox[{
    RowBox[{"linetadpoleDD", "[", 
     RowBox[{"w1_", ",", "w2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"w1", "+", "w2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"w1", "+", "y1"}]], "*", 
        RowBox[{"tadpoleD", "[", 
         RowBox[{
          RowBox[{"w2", "+", "y1"}], ",", "y2"}], "]"}]}], "+", 
       RowBox[{"VlineD", "[", 
        RowBox[{"w1", ",", 
         RowBox[{"w2", "+", 
          RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpoleDN", "[", 
     RowBox[{"w1_", ",", "w2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"-", "1"}], 
      RowBox[{"w1", "+", "w2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], 
         RowBox[{"w1", "+", "y1"}]], 
        RowBox[{"tadpoleN", "[", 
         RowBox[{
          RowBox[{"w2", "+", "y1"}], ",", "y2"}], "]"}]}], "+", 
       RowBox[{"VlineD", "[", 
        RowBox[{"w1", ",", 
         RowBox[{"w2", "+", 
          RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpoleND", "[", 
     RowBox[{"w1_", ",", "w2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"w1", "+", "w2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["w1", 
         RowBox[{"y1", 
          RowBox[{"(", 
           RowBox[{"w1", "+", "y1"}], ")"}]}]], 
        RowBox[{"tadpoleD", "[", 
         RowBox[{
          RowBox[{"w2", "+", "y1"}], ",", "y2"}], "]"}]}], "+", 
       RowBox[{"VlineN", "[", 
        RowBox[{"w1", ",", 
         RowBox[{"w2", "+", 
          RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpoleNN", "[", 
     RowBox[{"w1_", ",", "w2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"w1", "+", "w2"}]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"y1", " ", "y2", 
         RowBox[{"(", 
          RowBox[{"y1", "+", "w1"}], ")"}]}]], "+", 
       RowBox[{
        FractionBox["w1", 
         RowBox[{"y1", 
          RowBox[{"(", 
           RowBox[{"w1", "+", "y1"}], ")"}]}]], 
        RowBox[{"tadpoleN", "[", 
         RowBox[{
          RowBox[{"w2", "+", "y1"}], ",", "y2"}], "]"}]}], "-", 
       RowBox[{"VlineN", "[", 
        RowBox[{"w1", ",", 
         RowBox[{"w2", "+", 
          RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"bubbleDD", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"VlineD", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y1"}], ",", 
         RowBox[{"x2", "+", "y1"}], ",", "y2"}], "]"}], "+", 
       RowBox[{"VlineD", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y2"}], ",", 
         RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bubbleDN", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"VlineD", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y2"}], ",", 
          RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}], "+", 
       RowBox[{"VlineN", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y1"}], ",", 
         RowBox[{"x2", "+", "y1"}], ",", "y2"}], "]"}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bubbleND", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{"bubbleDN", "[", 
     RowBox[{"x1", ",", "x2", ",", "y2", ",", "y1"}], "]"}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bubbleNN", "[", 
     RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"y1", " ", "y2", 
        RowBox[{"(", 
         RowBox[{"x1", "+", "x2"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1", "+", "y2"}]], "+", 
        FractionBox["1", 
         RowBox[{"x2", "+", "y1", "+", "y2"}]]}], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"x1", "+", "x2"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y1"}], ",", 
          RowBox[{"x2", "+", "y1"}], ",", "y2"}], "]"}], "+", 
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y2"}], ",", 
          RowBox[{"x2", "+", "y2"}], ",", "y1"}], "]"}]}], ")"}]}]}]}], "\n", 
   
   RowBox[{
    RowBox[{"twotadpoleD", "[", 
     RowBox[{"w1_", ",", "w2_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["2", 
      RowBox[{"w1", "+", "w2"}]], 
     RowBox[{"VlineD", "[", 
      RowBox[{
       RowBox[{"w1", "+", "y"}], ",", 
       RowBox[{"w2", "+", "y"}], ",", "y"}], "]"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"twotadpoleN", "[", 
     RowBox[{"w1_", ",", "w2_", ",", "y_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"w1", "+", "w2"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         SuperscriptBox["y", "2"]], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"w1", "+", 
            RowBox[{"2", "y"}]}]], "+", 
          FractionBox["1", 
           RowBox[{"w2", "+", 
            RowBox[{"2", "y"}]}]]}], ")"}]}], "-", 
       RowBox[{"2", 
        RowBox[{"VlineD", "[", 
         RowBox[{
          RowBox[{"w1", "+", "y"}], ",", 
          RowBox[{"w2", "+", "y"}], ",", "y"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\n", 
   RowBox[{
    RowBox[{"linetadpolemodDDD", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"bubbleDD", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "+", 
       RowBox[{"VlineDD", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y3"}], ",", 
         RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}], "+", 
       RowBox[{"VlineDD", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y2"}], ",", 
         RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodDDN", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"bubbleDN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "+", 
       RowBox[{"VlineDN", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y2"}], ",", 
         RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}], "-", 
       RowBox[{"VlineDD", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y3"}], ",", 
         RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodDND", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{"linetadpolemodDDN", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "y1", ",", "y3", ",", "y2"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodDNN", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", 
         RowBox[{"y2", " ", "y3"}]], 
        RowBox[{"VlineD", "[", 
         RowBox[{"x1", ",", 
          RowBox[{"x2", "+", "y2", "+", "y3"}], ",", "y1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"bubbleNN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "-", 
       RowBox[{"VlineDN", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y2"}], ",", 
         RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}], "-", 
       RowBox[{"VlineDN", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y3"}], ",", 
         RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodNDD", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "y1"], 
        RowBox[{"bubbleDD", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"bubbleDD", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "+", 
       RowBox[{"VlineND", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y3"}], ",", 
         RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}], "+", 
       RowBox[{"VlineND", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y2"}], ",", 
         RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodNDN", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "y1"], 
        RowBox[{"bubbleDN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"bubbleDN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "+", 
       RowBox[{"VlineNN", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y2"}], ",", 
         RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}], "-", 
       RowBox[{"VlineND", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y3"}], ",", 
         RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodNND", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{"linetadpolemodNDN", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "y1", ",", "y3", ",", "y2"}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"linetadpolemodNNN", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "y1"], 
        RowBox[{"bubbleNN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"x1", "+", "y1"}]], 
        RowBox[{"bubbleNN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3"}], 
         "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y2", " ", "y3"}]], 
        RowBox[{"VlineN", "[", 
         RowBox[{"x1", ",", 
          RowBox[{"x2", "+", "y2", "+", "y3"}], ",", "y1"}], "]"}]}], "-", 
       RowBox[{"VlineNN", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y3"}], ",", 
         RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}], "-", 
       RowBox[{"VlineNN", "[", 
        RowBox[{"x1", ",", 
         RowBox[{"x2", "+", "y2"}], ",", 
         RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}], "+", 
       FractionBox["1", 
        RowBox[{"y1", " ", "y2", " ", "y3", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", "y1"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"x3", "+", "y2", "+", "y3"}], ")"}]}]]}], ")"}]}]}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"triangleDDD", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y12_", ",", "y23_", ",", "y31_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"VlineDD", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y31"}], ",", "x2", ",", 
         RowBox[{"x3", "+", "y31"}], ",", "y12", ",", "y23"}], "]"}], "+", 
       RowBox[{"VlineDD", "[", 
        RowBox[{
         RowBox[{"x2", "+", "y12"}], ",", "x3", ",", 
         RowBox[{"x1", "+", "y12"}], ",", "y23", ",", "y31"}], "]"}], "+", 
       RowBox[{"VlineDD", "[", 
        RowBox[{
         RowBox[{"x2", "+", "y23"}], ",", "x1", ",", 
         RowBox[{"x3", "+", "y23"}], ",", "y12", ",", "y31"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"y12", " ", "leg", " ", "is", " ", "N"}], ",", " ", 
     RowBox[{"read", " ", "counter", " ", "clockwise"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"triangleNDD", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y12_", ",", "y23_", ",", "y31_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"VlineDD", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y12"}], ",", "x3", ",", 
          RowBox[{"x2", "+", "y12"}], ",", "y31", ",", "y23"}], "]"}]}], "+", 
       
       RowBox[{"VlineND", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y31"}], ",", "x2", ",", 
         RowBox[{"x3", "+", "y31"}], ",", "y12", ",", "y23"}], "]"}], "+", 
       RowBox[{"VlineDN", "[", 
        RowBox[{
         RowBox[{"x3", "+", "y23"}], ",", "x1", ",", 
         RowBox[{"x2", "+", "y23"}], ",", "y31", ",", "y12"}], "]"}]}], 
      ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"y12", " ", "leg", " ", "is", " ", "D"}], ",", " ", 
     RowBox[{"read", " ", "counter", " ", "clockwise"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"triangleDNN", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y12_", ",", "y23_", ",", "y31_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"VlineNN", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y12"}], ",", "x3", ",", 
         RowBox[{"x2", "+", "y12"}], ",", "y31", ",", "y23"}], "]"}], "-", 
       RowBox[{"VlineDN", "[", 
        RowBox[{
         RowBox[{"x1", "+", "y31"}], ",", "x2", ",", 
         RowBox[{"x3", "+", "y31"}], ",", "y12", ",", "y23"}], "]"}], "-", 
       RowBox[{"VlineND", "[", 
        RowBox[{
         RowBox[{"x3", "+", "y23"}], ",", "x1", ",", 
         RowBox[{"x2", "+", "y23"}], ",", "y31", ",", "y12"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y23", " ", "y31"}]], 
        RowBox[{"VlineD", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y31"}], ",", 
          RowBox[{"x2", "+", "y23"}], ",", "y12"}], "]"}]}]}], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"triangleNNN", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "x3_", ",", "y12_", ",", "y23_", ",", "y31_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"x1", "+", "x2", "+", "x3"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"VlineNN", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y31"}], ",", "x2", ",", 
          RowBox[{"x3", "+", "y31"}], ",", "y12", ",", "y23"}], "]"}]}], "-", 
       
       RowBox[{"VlineNN", "[", 
        RowBox[{
         RowBox[{"x2", "+", "y12"}], ",", "x3", ",", 
         RowBox[{"x1", "+", "y12"}], ",", "y23", ",", "y31"}], "]"}], "-", 
       RowBox[{"VlineNN", "[", 
        RowBox[{
         RowBox[{"x2", "+", "y23"}], ",", "x1", ",", 
         RowBox[{"x3", "+", "y23"}], ",", "y12", ",", "y31"}], "]"}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y12", " ", "y23"}]], 
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y12"}], ",", 
          RowBox[{"x3", "+", "y23"}], ",", "y31"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y12", " ", "y31"}]], 
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x2", "+", "y12"}], ",", 
          RowBox[{"x3", "+", "y31"}], ",", "y23"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"y31", " ", "y23"}]], 
        RowBox[{"VlineN", "[", 
         RowBox[{
          RowBox[{"x1", "+", "y31"}], ",", 
          RowBox[{"x2", "+", "y23"}], ",", "y12"}], "]"}]}]}], 
      ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.895387155349329*^9, 3.8953871617776957`*^9}, 
   3.895539643314643*^9, {3.8955397436001797`*^9, 3.895539771871848*^9}, {
   3.8955398806187773`*^9, 3.895539890048627*^9}, {3.8955400574294996`*^9, 
   3.895540066400592*^9}, {3.8955402122834864`*^9, 3.895540219664401*^9}, {
   3.8955407639626913`*^9, 3.89554080664336*^9}, {3.8955409110523977`*^9, 
   3.895540914079729*^9}, {3.8955644866817427`*^9, 3.8955645185326023`*^9}, 
   3.8955648210146756`*^9, 3.8962735754049225`*^9, {3.8962768932765064`*^9, 
   3.8962769586271067`*^9}, {3.896277073658366*^9, 3.8962770737440395`*^9}, {
   3.8963111881581707`*^9, 3.896311196108306*^9}, {3.8963113357186794`*^9, 
   3.8963113921465874`*^9}, {3.896316743230913*^9, 3.896316815484262*^9}, {
   3.896316976025984*^9, 3.896317065024205*^9}, {3.8963172777365026`*^9, 
   3.8963172811837864`*^9}, {3.8963187978100696`*^9, 
   3.8963188164123383`*^9}, {3.8963189939759417`*^9, 
   3.8963190776336823`*^9}, {3.8963200585352993`*^9, 
   3.8963200595970497`*^9}, {3.8963255676851716`*^9, 
   3.8963255849005737`*^9}, {3.8963256949752283`*^9, 
   3.8963257279753437`*^9}, {3.8963260371772337`*^9, 3.8963260504580398`*^9}, 
   3.8963291049748898`*^9, {3.8963438286202307`*^9, 3.8963438352666345`*^9}, {
   3.8963439164837637`*^9, 3.8963439166931314`*^9}, {3.8963466475470824`*^9, 
   3.896346649664962*^9}, {3.896347934227903*^9, 3.8963479342650113`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"174a79ec-e2c2-4933-83c5-760511c94210"]
}, Closed]],

Cell[CellGroupData[{

Cell["Cactus", "Title",
 CellChangeTimes->{{3.91156584241087*^9, 
  3.911565843761475*^9}},ExpressionUUID->"e1a0ca79-d380-4737-b121-\
18f167e6fb8b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cactusDD", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"twotadpoleD", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x2", "+", 
        RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}], "+", 
     RowBox[{"2", 
      RowBox[{"linetadpoleDD", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y1"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y1", ",", "y2"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cactusDN", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"x1", "+", "x2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"twotadpoleD", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x2", "+", 
        RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}], "-", 
     RowBox[{"2", 
      RowBox[{"linetadpoleDN", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y1"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y1", ",", "y2"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cactusND", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"x1", "+", "x2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       SuperscriptBox["y1", "2"]], 
      RowBox[{"tadpoleD", "[", 
       RowBox[{
        RowBox[{"x2", "+", 
         RowBox[{"2", "y1"}]}], ",", "y2"}], "]"}]}], "-", 
     RowBox[{"twotadpoleN", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x2", "+", 
        RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}], "+", 
     RowBox[{"2", 
      RowBox[{"linetadpoleND", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y1"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y1", ",", "y2"}], "]"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cactusNN", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_"}], "]"}], ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"-", "1"}], 
    RowBox[{"x1", "+", "x2"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"-", "1"}], 
       RowBox[{
        SuperscriptBox["y1", "2"], "y2"}]], "*", 
      FractionBox["1", 
       RowBox[{"x1", "+", 
        RowBox[{"2", "y1"}]}]]}], "-", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["y1", "2"]], 
      RowBox[{"tadpoleN", "[", 
       RowBox[{
        RowBox[{"x2", "+", 
         RowBox[{"2", "y1"}]}], ",", "y2"}], "]"}]}], "+", 
     RowBox[{"2", 
      RowBox[{"linetadpoleNN", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y1"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y1", ",", "y2"}], "]"}]}], "+", 
     RowBox[{"twotadpoleN", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x2", "+", 
        RowBox[{"2", "y2"}]}], ",", "y1"}], "]"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8953682322502394`*^9, 3.8953684709093266`*^9}, {
  3.89537000485676*^9, 3.8953700065442967`*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"4ce4b966-99e9-43f3-b8d4-1ed23ee58213"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cactus", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"cactusDD", "[", 
      RowBox[{"x1", ",", "0", ",", "y1", ",", "y2"}], "]"}], "+", 
     RowBox[{"cactusDN", "[", 
      RowBox[{"x1", ",", "0", ",", "y1", ",", "y2"}], "]"}], "+", 
     RowBox[{"cactusND", "[", 
      RowBox[{"x1", ",", "0", ",", "y1", ",", "y2"}], "]"}], "+", 
     RowBox[{"cactusNN", "[", 
      RowBox[{"x1", ",", "0", ",", "y1", ",", "y2"}], "]"}]}], "//", 
    "FullSimplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.911566186943754*^9, 3.911566194953595*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"8fd7861f-4458-453b-831d-e39a112d14a1"],

Cell[CellGroupData[{

Cell[BoxData["cactus"], "Input",
 CellChangeTimes->{{3.911566410789688*^9, 3.911566411478785*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"401fb4ae-741c-4458-aaa3-a8bd9ebf2067"],

Cell[BoxData[
 FractionBox["1", 
  RowBox[{"2", " ", "x1", " ", 
   SuperscriptBox["y1", "3"], " ", "y2"}]]], "Output",
 CellChangeTimes->{3.911566411769025*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"8021ca75-45a1-43c1-8801-df21d98bb26a"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Sunset", "Title",
 CellChangeTimes->{{3.911566156056594*^9, 
  3.911566156887558*^9}},ExpressionUUID->"62e86194-77e2-44fb-8fb9-\
2e537619ffad"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sunsetD", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "y3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"x1", "+", "x2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bubbleDD", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y1"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y2", ",", "y3"}], "]"}], "+", 
      RowBox[{"bubbleDD", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y2"}], ",", 
        RowBox[{"x2", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}], "+", 
      RowBox[{"bubbleDD", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y3"}], ",", 
        RowBox[{"x2", "+", "y3"}], ",", "y2", ",", "y1"}], "]"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sunsetNDN", "[", 
    RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "y3_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"x1", "+", "x2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"bubbleNN", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y2"}], ",", 
        RowBox[{"x2", "+", "y2"}], ",", "y1", ",", "y3"}], "]"}], "-", 
      RowBox[{"bubbleDN", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y1"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y2", ",", "y3"}], "]"}], "-", 
      RowBox[{"bubbleND", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y3"}], ",", 
        RowBox[{"x2", "+", "y3"}], ",", "y1", ",", "y2"}], "]"}]}], ")"}]}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sunsetDNN", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "y3_"}], "]"}], ":=", 
  RowBox[{"sunsetNDN", "[", 
   RowBox[{"x1", ",", "x2", ",", "y2", ",", "y1", ",", "y3"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sunsetNND", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "y3_"}], "]"}], ":=", 
  RowBox[{"sunsetNDN", "[", 
   RowBox[{"x1", ",", "x2", ",", "y1", ",", "y3", ",", "y2"}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.895542057371725*^9, 3.8955422082735777`*^9}, {
  3.895543515719427*^9, 3.895543527658789*^9}, {3.895543621515839*^9, 
  3.8955436237875166`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"a795b183-41bc-4276-833e-aa68eb11acfe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"sunsetsum", "[", 
   RowBox[{"x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "y3_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"sunsetD", "[", 
         RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2", ",", "y3"}], "]"}], 
        "+", 
        RowBox[{"sunsetNDN", "[", 
         RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2", ",", "y3"}], "]"}], 
        "+", 
        RowBox[{"sunsetDNN", "[", 
         RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2", ",", "y3"}], "]"}], 
        "+", 
        RowBox[{"sunsetNND", "[", 
         RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2", ",", "y3"}], "]"}]}], 
       ")"}], "//", "Simplify"}], "//", "FullSimplify"}], "//", "Expand"}], "//",
    "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.895542214659719*^9, 3.8955422356493983`*^9}, {
   3.89554229009507*^9, 3.8955422923988934`*^9}, {3.8955424056452146`*^9, 
   3.8955424164906626`*^9}, {3.8955424572396326`*^9, 
   3.8955424615853767`*^9}, {3.8955427451392307`*^9, 3.895542752069139*^9}, {
   3.8955428906185827`*^9, 3.8955429003878155`*^9}, 3.89554353751539*^9, {
   3.8955568954572353`*^9, 3.8955569028792143`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"c55e6956-3283-4264-a73f-0419aca352c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sunset", "=", 
  RowBox[{"sunsetsum", "[", 
   RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2", ",", "y3"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.911566421750362*^9, 3.911566433330113*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"a351c092-b65f-436d-bb80-5203d9d863d3"],

Cell[BoxData[
 FractionBox[
  RowBox[{"y1", "+", "y2", "+", "y3"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x1", "+", "x2"}], ")"}], " ", "y1", " ", "y2", " ", "y3", " ", 
   RowBox[{"(", 
    RowBox[{"x1", "+", "y1", "+", "y2", "+", "y3"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"x2", "+", "y1", "+", "y2", "+", "y3"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.911566435765883*^9},
 CellLabel->"Out[71]=",ExpressionUUID->"7e3fde7d-cf8d-4465-991b-f83a39793ad6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Bubble", "Title",
 CellChangeTimes->{{3.9115658516536293`*^9, 
  3.911565853902157*^9}},ExpressionUUID->"077a200c-93af-41f3-b1f0-\
7130b612383b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ininbubble", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"bubbleDD", "[", 
      RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "]"}], "+", 
     RowBox[{"bubbleNN", "[", 
      RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2"}], "]"}]}], "//", 
    "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{3.9115663423002243`*^9},
 CellLabel->"In[55]:=",ExpressionUUID->"842b88b4-451a-4320-9860-e56124606319"],

Cell[CellGroupData[{

Cell[BoxData["ininbubble"], "Input",
 CellChangeTimes->{{3.9115664397011023`*^9, 3.9115664403859262`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"c4d437ca-3bd4-4347-859e-7e724186868c"],

Cell[BoxData[
 FractionBox[
  RowBox[{"x1", "+", "x2", "+", "y1", "+", "y2"}], 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"x1", "+", "x2"}], ")"}], " ", "y1", " ", "y2", " ", 
   RowBox[{"(", 
    RowBox[{"x1", "+", "y1", "+", "y2"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{"x2", "+", "y1", "+", "y2"}], ")"}]}]]], "Output",
 CellChangeTimes->{3.911566440710219*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"95063185-87fb-4727-b1ba-229d5de8eac7"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Necklace", "Title",
 CellChangeTimes->{{3.911565856336526*^9, 
  3.911565857209014*^9}},ExpressionUUID->"b81f25cc-b413-4844-9109-\
8ae2c519bd31"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"necklaceDD", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2", "+", "x3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"linetadpolemodDDD", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y2"}], ",", 
       RowBox[{"x2", "+", "y2"}], ",", "x3", ",", "y1", ",", "y3", ",", 
       "y4"}], "]"}], "+", 
     RowBox[{"linetadpolemodDDD", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y1"}], ",", 
       RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3", ",", 
       "y4"}], "]"}], "+", 
     RowBox[{"linetadpolemodDDD", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y3"}], ",", 
       RowBox[{"x2", "+", "y3"}], ",", "x1", ",", "y4", ",", "y1", ",", 
       "y2"}], "]"}], "+", 
     RowBox[{"linetadpolemodDDD", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y4"}], ",", 
       RowBox[{"x2", "+", "y4"}], ",", "x1", ",", "y3", ",", "y1", ",", 
       "y2"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"necklaceDN", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2", "+", "x3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"linetadpolemodDNN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y2"}], ",", 
       RowBox[{"x2", "+", "y2"}], ",", "x3", ",", "y1", ",", "y3", ",", 
       "y4"}], "]"}], "+", 
     RowBox[{"linetadpolemodDNN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y1"}], ",", 
       RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3", ",", 
       "y4"}], "]"}], "-", 
     RowBox[{"linetadpolemodNDD", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y3"}], ",", 
       RowBox[{"x2", "+", "y3"}], ",", "x1", ",", "y4", ",", "y1", ",", 
       "y2"}], "]"}], "-", 
     RowBox[{"linetadpolemodNDD", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y4"}], ",", 
       RowBox[{"x2", "+", "y4"}], ",", "x1", ",", "y3", ",", "y1", ",", 
       "y2"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"y3", " ", "y4"}]], 
      RowBox[{"bubbleDD", "[", 
       RowBox[{"x1", ",", 
        RowBox[{"x2", "+", "y3", "+", "y4"}], ",", "y1", ",", "y2"}], 
       "]"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"necklaceND", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{"necklaceDN", "[", 
   RowBox[{
   "x3", ",", "x2", ",", "x1", ",", "y3", ",", "y4", ",", "y1", ",", "y2"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"necklaceNN", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2", "+", "x3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"linetadpolemodNNN", "[", 
       RowBox[{
        RowBox[{"x1", "+", "y2"}], ",", 
        RowBox[{"x2", "+", "y2"}], ",", "x3", ",", "y1", ",", "y3", ",", 
        "y4"}], "]"}]}], "-", 
     RowBox[{"linetadpolemodNNN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y1"}], ",", 
       RowBox[{"x2", "+", "y1"}], ",", "x3", ",", "y2", ",", "y3", ",", 
       "y4"}], "]"}], "-", 
     RowBox[{"linetadpolemodNNN", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y3"}], ",", 
       RowBox[{"x2", "+", "y3"}], ",", "x1", ",", "y4", ",", "y1", ",", 
       "y2"}], "]"}], "-", 
     RowBox[{"linetadpolemodNNN", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y4"}], ",", 
       RowBox[{"x2", "+", "y4"}], ",", "x1", ",", "y3", ",", "y1", ",", 
       "y2"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"y3", " ", "y4"}]], 
      RowBox[{"bubbleNN", "[", 
       RowBox[{"x1", ",", 
        RowBox[{"x2", "+", "y3", "+", "y4"}], ",", "y1", ",", "y2"}], "]"}]}],
      "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"y1", " ", "y2"}]], 
      RowBox[{"bubbleNN", "[", 
       RowBox[{"x3", ",", 
        RowBox[{"x2", "+", "y1", "+", "y2"}], ",", "y3", ",", "y4"}], "]"}]}],
      "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"y1", " ", "y2", " ", "y3", " ", "y4"}]], "*", 
      FractionBox["1", 
       RowBox[{"x1", "+", "y1", "+", "y2"}]], "*", 
      FractionBox["1", 
       RowBox[{"x3", "+", "y3", "+", "y4"}]]}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8954959575091214`*^9, 3.8954959802452917`*^9}, {
  3.895499391661174*^9, 3.895499417959733*^9}, {3.8954994773089304`*^9, 
  3.895499744740054*^9}, {3.8955000513961086`*^9, 3.8955000607797117`*^9}, {
  3.895540627592148*^9, 3.8955406361471186`*^9}, {3.8955586409520826`*^9, 
  3.895558641121439*^9}, {3.8955594090218067`*^9, 3.895559426806802*^9}, {
  3.8955600566660156`*^9, 3.8955600572542734`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"aa068853-ace0-4ca6-91af-222bf90d9c31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"necklacesum", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"necklaceDD", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}],
      "]"}], "+", 
    RowBox[{"necklaceNN", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}],
      "]"}], "+", 
    RowBox[{"necklaceDN", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}],
      "]"}], "+", 
    RowBox[{"necklaceND", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}],
      "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{{3.911566461794293*^9, 3.911566463111401*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3fd9a2e5-ee50-4a2f-a74a-3995934ef1bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"necklace", "=", 
  RowBox[{"necklacesum", "[", 
   RowBox[{
   "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.911566445042406*^9, 3.911566464983358*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"edf44aed-be3f-4288-866f-48f90af7cf6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y3", "+", "y4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["x1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2", "+", "y3", "+", "y4"}], 
      ")"}]}], "+", 
    RowBox[{"x1", " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2", "+", "y3", "+", "y4"}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "x2"}], "+", "x3", "+", "y1", "+", "y2", "+", "y3", 
       "+", "y4"}], ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}], " ", "y1", " ", "y2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "y1", "+", "y2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2"}], ")"}], " ", "y3", " ", 
    "y4", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", "y3", "+", "y4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x3", "+", "y3", "+", "y4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x2", "+", "y1", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.9115664576701097`*^9, 3.911566465473318*^9}},
 CellLabel->"Out[75]=",ExpressionUUID->"608f3e5e-7fa6-4d13-bae4-2191e43c8c77"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Ice-Cream", "Title",
 CellChangeTimes->{{3.911565832828806*^9, 
  3.911565834231146*^9}},ExpressionUUID->"4d72057a-d383-4db8-8c67-\
8229a282e80d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"icecreamDDD", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2", "+", "x3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"linetadpolemodDDD", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y2"}], ",", "x2", ",", 
       RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3", ",", "y4"}], "]"}], 
     "+", 
     RowBox[{"linetadpolemodDDD", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y1"}], ",", "x3", ",", 
       RowBox[{"x2", "+", "y1"}], ",", "y2", ",", "y3", ",", "y4"}], "]"}], 
     "+", 
     RowBox[{"triangleDDD", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x2", "+", "y3"}], ",", 
       RowBox[{"x3", "+", "y3"}], ",", "y1", ",", "y4", ",", "y2"}], "]"}], 
     "+", 
     RowBox[{"triangleDDD", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x2", "+", "y4"}], ",", 
       RowBox[{"x3", "+", "y4"}], ",", "y1", ",", "y3", ",", "y2"}], "]"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"icecreamDNN", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2", "+", "x3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"linetadpolemodDNN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y2"}], ",", "x2", ",", 
       RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y3", ",", "y4"}], "]"}], 
     "+", 
     RowBox[{"linetadpolemodDNN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y1"}], ",", "x3", ",", 
       RowBox[{"x2", "+", "y1"}], ",", "y2", ",", "y3", ",", "y4"}], "]"}], 
     "-", 
     RowBox[{"triangleNDD", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y3"}], ",", 
       RowBox[{"x2", "+", "y3"}], ",", "x1", ",", "y4", ",", "y1", ",", 
       "y2"}], "]"}], "-", 
     RowBox[{"triangleNDD", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y4"}], ",", 
       RowBox[{"x2", "+", "y4"}], ",", "x1", ",", "y3", ",", "y1", ",", 
       "y2"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"icecreamNND", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"x1", "+", "x2", "+", "x3"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"y1", " ", "y2"}]], 
      RowBox[{"bubbleDN", "[", 
       RowBox[{
        RowBox[{"x3", "+", "y2"}], ",", 
        RowBox[{"x2", "+", "y1"}], ",", "y4", ",", "y3"}], "]"}]}], "-", 
     RowBox[{"linetadpolemodNDN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y1"}], ",", "x3", ",", 
       RowBox[{"x2", "+", "y1"}], ",", "y2", ",", "y4", ",", "y3"}], "]"}], 
     "-", 
     RowBox[{"linetadpolemodNDN", "[", 
      RowBox[{
       RowBox[{"x1", "+", "y2"}], ",", "x2", ",", 
       RowBox[{"x3", "+", "y2"}], ",", "y1", ",", "y4", ",", "y3"}], "]"}], 
     "+", 
     RowBox[{"triangleNNN", "[", 
      RowBox[{"x1", ",", 
       RowBox[{"x3", "+", "y4"}], ",", 
       RowBox[{"x2", "+", "y4"}], ",", "y2", ",", "y3", ",", "y1"}], "]"}], 
     "-", 
     RowBox[{"triangleDNN", "[", 
      RowBox[{
       RowBox[{"x3", "+", "y3"}], ",", 
       RowBox[{"x2", "+", "y3"}], ",", "x1", ",", "y4", ",", "y1", ",", 
       "y2"}], "]"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"icecreamsum", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y1_", ",", "y2_", ",", "y3_", ",", 
    "y4_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"icecreamDDD", "[", 
    RowBox[{
    "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}], 
    "]"}], "+", 
   RowBox[{"icecreamDNN", "[", 
    RowBox[{
    "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}], 
    "]"}], "+", 
   RowBox[{"icecreamNND", "[", 
    RowBox[{
    "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}], 
    "]"}], "+", 
   RowBox[{"icecreamNND", "[", 
    RowBox[{
    "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y4", ",", "y3"}], 
    "]"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.895564847035963*^9, 3.895565030740327*^9}, {
   3.8955650804695616`*^9, 3.89556509573868*^9}, {3.8955652882218723`*^9, 
   3.895565436807329*^9}, {3.895565468475198*^9, 3.8955654835055714`*^9}, {
   3.8955656005239496`*^9, 3.895565603219818*^9}, {3.8955656348386197`*^9, 
   3.8955656349259367`*^9}, 3.8962739854208937`*^9, {3.896318403019273*^9, 
   3.896318425324213*^9}, {3.8963184846475787`*^9, 3.8963184899577055`*^9}, {
   3.896318526718164*^9, 3.8963185591094265`*^9}, {3.8963185939830647`*^9, 
   3.8963186395817056`*^9}, {3.8963186865797043`*^9, 3.896318711734198*^9}, {
   3.896318765558772*^9, 3.896318770552901*^9}, {3.8963191602998*^9, 
   3.896319164277861*^9}, {3.8963257437062616`*^9, 3.896325823441086*^9}, {
   3.89634748396968*^9, 3.8963474940946145`*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"af13bdc4-0f5e-40f6-8b69-e976a71a00ca"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"icefinal", "=", 
   RowBox[{
    RowBox[{"icecreamsum", "[", 
     RowBox[{
     "x1", ",", "x2", ",", "x3", ",", "y1", ",", "y2", ",", "y3", ",", "y4"}],
      "]"}], "//", "FullSimplify"}]}]}]], "Input",
 CellChangeTimes->{{3.9115659489965563`*^9, 3.911565957395433*^9}, 
   3.911566352186778*^9},
 CellLabel->"In[65]:=",ExpressionUUID->"31cac947-a6e0-41b7-a764-f3910ad3664a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"y3", "+", "y4"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"y3", "+", "y4"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2", "+", "y3", "+", "y4"}], 
      ")"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"x2", " ", "x3", " ", 
        RowBox[{"(", 
         RowBox[{"y3", "+", "y4"}], ")"}]}], "+", 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"y1", "+", "y3", "+", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"y2", "+", "y3", "+", "y4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y1", "+", "y3", "+", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"y2", "+", "y3", "+", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x3", "+", "y1", "+", "y2", "+", "y3", "+", "y4"}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"x1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"y3", "+", "y4"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["x3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"y3", "+", "y4"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y1", "+", "y3", "+", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"y2", "+", "y3", "+", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y1"}], "+", 
          RowBox[{"2", " ", "y2"}], "+", "y3", "+", "y4"}], ")"}]}], "+", 
       RowBox[{"x3", " ", "y1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "y2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"y3", "+", "y4"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"x3", " ", 
        RowBox[{"(", 
         RowBox[{"y3", "+", "y4"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "y2"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"y3", "+", "y4"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"y3", "+", "y4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"x3", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}], "+", 
          RowBox[{"2", " ", "y1", " ", 
           RowBox[{"(", 
            RowBox[{"y2", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"y3", "+", "y4"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}], " ", "y1", " ", "y2", " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "y1", "+", "y2"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x2", "+", "x3", "+", "y1", "+", "y2"}], ")"}], " ", "y3", " ", 
    "y4", " ", 
    RowBox[{"(", 
     RowBox[{"x2", "+", "y1", "+", "y3", "+", "y4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x3", "+", "y1", "+", "y3", "+", "y4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", "y2", "+", "y3", "+", "y4"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x3", "+", "y2", "+", "y3", "+", "y4"}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.911566405459302*^9},
 CellLabel->"Out[65]=",ExpressionUUID->"ec9a1bcb-dcef-43f8-ad4f-8412010d1554"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Triangle", "Title",
 CellChangeTimes->{{3.911566381782187*^9, 
  3.911566382700829*^9}},ExpressionUUID->"3cf5cb85-4c14-41dc-9b97-\
dffbaebbe6d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"trianglesum", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "x3_", ",", "y12_", ",", "y23_", ",", "y31_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"triangleDDD", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "y12", ",", "y23", ",", "y31"}],
      "]"}], "+", 
    RowBox[{"triangleNNN", "[", 
     RowBox[{"x1", ",", "x2", ",", "x3", ",", "y12", ",", "y23", ",", "y31"}],
      "]"}]}], "//", "FullSimplify"}]}]], "Input",
 CellChangeTimes->{3.9115663878067293`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"251b23fb-aa8c-46ed-9c7e-76142408872b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"trianglesum", "[", 
  RowBox[{"x1", ",", "x2", ",", "x3", ",", "y12", ",", "y23", ",", "y31"}], 
  "]"}]], "Input",
 CellLabel->"In[67]:=",ExpressionUUID->"1573b776-dbba-4487-8207-3f4566cd095d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y12", "+", "y23", "+", "y31"}], ")"}]}], 
    "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["x1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"x2", "+", "x3", "+", "y12", "+", "y23", "+", "y31"}], ")"}], 
      "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x2", "+", "x3", "+", "y12", "+", "y31"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x3", "+", "y12", "+", "y23"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x3", "+", "y23", "+", "y31"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"y12", "+", "y23", "+", "y31"}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x3", "+", "y12", "+", "y23", "+", "y31"}], ")"}]}], "+", 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{"x3", "+", "y12", "+", "y23", "+", "y31"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x3", "+", "y12", "+", 
          RowBox[{"2", " ", "y23"}], "+", "y31"}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"x1", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["x2", "3"], "+", 
       SuperscriptBox["x3", "3"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x3", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"y12", "+", "y23", "+", "y31"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["x2", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x3", "+", "y12", "+", "y23", "+", "y31"}], ")"}]}], "+", 
       RowBox[{"x3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y12", "+", "y23"}], ")"}], "2"]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"(", 
            RowBox[{"y12", "+", "y23"}], ")"}], " ", "y31"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y31", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"y12", "+", "y23", "+", "y31"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y12", "2"], "+", 
          SuperscriptBox["y23", "2"], "+", 
          RowBox[{"3", " ", "y23", " ", "y31"}], "+", 
          SuperscriptBox["y31", "2"], "+", 
          RowBox[{"3", " ", "y12", " ", 
           RowBox[{"(", 
            RowBox[{"y23", "+", "y31"}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"x2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x3", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["y12", "2"]}], "+", 
          RowBox[{"9", " ", "y12", " ", 
           RowBox[{"(", 
            RowBox[{"y23", "+", "y31"}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"y23", "+", "y31"}], ")"}], "2"]}], "+", 
          RowBox[{"9", " ", "x3", " ", 
           RowBox[{"(", 
            RowBox[{"y12", "+", "y23", "+", "y31"}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", "x3"}], ")"}], " ", "y12", " ", "y23", " ", 
    RowBox[{"(", 
     RowBox[{"x2", "+", "y12", "+", "y23"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x3", "+", "y12", "+", "y23"}], ")"}], " ", "y31", 
    " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "y12", "+", "y31"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x2", "+", "x3", "+", "y12", "+", "y31"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x1", "+", "x2", "+", "y23", "+", "y31"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"x3", "+", "y23", "+", "y31"}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.911566405961298*^9},
 CellLabel->"Out[67]=",ExpressionUUID->"b6900cb5-acec-414b-88dc-d49353c257e3"]
}, Open  ]]
}, Closed]]
},
WindowSize->{969, 808},
WindowMargins->{{12, Automatic}, {Automatic, 24}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"70c77c8a-5419-4968-be89-80fa505abf9b"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 432, 11, 213, "Chapter",ExpressionUUID->"aba7ceb3-a2dc-4572-95ea-8c3ff18f5e90"],
Cell[CellGroupData[{
Cell[1015, 35, 151, 3, 72, "Title",ExpressionUUID->"f0894513-2352-4e5c-8f6b-8ecfd998ac48"],
Cell[1169, 40, 25862, 742, 2225, "Input",ExpressionUUID->"174a79ec-e2c2-4933-83c5-760511c94210"]
}, Closed]],
Cell[CellGroupData[{
Cell[27068, 787, 148, 3, 72, "Title",ExpressionUUID->"e1a0ca79-d380-4737-b121-18f167e6fb8b"],
Cell[27219, 792, 3196, 100, 269, "Input",ExpressionUUID->"4ce4b966-99e9-43f3-b8d4-1ed23ee58213"],
Cell[30418, 894, 655, 15, 52, "Input",ExpressionUUID->"8fd7861f-4458-453b-831d-e39a112d14a1"],
Cell[CellGroupData[{
Cell[31098, 913, 177, 2, 30, "Input",ExpressionUUID->"401fb4ae-741c-4458-aaa3-a8bd9ebf2067"],
Cell[31278, 917, 240, 5, 54, "Output",ExpressionUUID->"8021ca75-45a1-43c1-8801-df21d98bb26a"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[31567, 928, 149, 3, 72, "Title",ExpressionUUID->"62e86194-77e2-44fb-8fb9-2e537619ffad"],
Cell[31719, 933, 2262, 60, 214, "Input",ExpressionUUID->"a795b183-41bc-4276-833e-aa68eb11acfe"],
Cell[33984, 995, 1309, 29, 73, "Input",ExpressionUUID->"c55e6956-3283-4264-a73f-0419aca352c5"],
Cell[CellGroupData[{
Cell[35318, 1028, 298, 6, 30, "Input",ExpressionUUID->"a351c092-b65f-436d-bb80-5203d9d863d3"],
Cell[35619, 1036, 468, 11, 52, "Output",ExpressionUUID->"7e3fde7d-cf8d-4465-991b-f83a39793ad6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[36136, 1053, 151, 3, 72, "Title",ExpressionUUID->"077a200c-93af-41f3-b1f0-7130b612383b"],
Cell[36290, 1058, 439, 11, 30, "Input",ExpressionUUID->"842b88b4-451a-4320-9860-e56124606319"],
Cell[CellGroupData[{
Cell[36754, 1073, 185, 2, 30, "Input",ExpressionUUID->"c4d437ca-3bd4-4347-859e-7e724186868c"],
Cell[36942, 1077, 446, 11, 52, "Output",ExpressionUUID->"95063185-87fb-4727-b1ba-229d5de8eac7"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[37437, 1094, 151, 3, 72, "Title",ExpressionUUID->"b81f25cc-b413-4844-9109-8ae2c519bd31"],
Cell[37591, 1099, 4997, 135, 492, "Input",ExpressionUUID->"aa068853-ace0-4ca6-91af-222bf90d9c31"],
Cell[42591, 1236, 945, 25, 73, "Input",ExpressionUUID->"3fd9a2e5-ee50-4a2f-a74a-3995934ef1bc"],
Cell[CellGroupData[{
Cell[43561, 1265, 328, 7, 30, "Input",ExpressionUUID->"edf44aed-be3f-4288-866f-48f90af7cf6e"],
Cell[43892, 1274, 1540, 42, 104, "Output",ExpressionUUID->"608f3e5e-7fa6-4d13-bae4-2191e43c8c77"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[45481, 1322, 152, 3, 72, "Title",ExpressionUUID->"4d72057a-d383-4db8-8c67-8229a282e80d"],
Cell[45636, 1327, 5067, 131, 418, "Input",ExpressionUUID->"af13bdc4-0f5e-40f6-8b69-e976a71a00ca"],
Cell[CellGroupData[{
Cell[50728, 1462, 436, 10, 52, "Input",ExpressionUUID->"31cac947-a6e0-41b7-a764-f3910ad3664a"],
Cell[51167, 1474, 3701, 106, 146, "Output",ExpressionUUID->"ec9a1bcb-dcef-43f8-ad4f-8412010d1554"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[54917, 1586, 151, 3, 72, "Title",ExpressionUUID->"3cf5cb85-4c14-41dc-9b97-dffbaebbe6d2"],
Cell[55071, 1591, 599, 15, 52, "Input",ExpressionUUID->"251b23fb-aa8c-46ed-9c7e-76142408872b"],
Cell[CellGroupData[{
Cell[55695, 1610, 218, 4, 30, "Input",ExpressionUUID->"1573b776-dbba-4487-8207-3f4566cd095d"],
Cell[55916, 1616, 3999, 110, 194, "Output",ExpressionUUID->"b6900cb5-acec-414b-88dc-d49353c257e3"]
}, Open  ]]
}, Closed]]
}
]
*)


